Flexible Bayesian additive joint models with an application to type 1 diabetes research

The joint modeling of longitudinal and time-to-event data is an important tool of growing popularity to gain insights into the association between a biomarker and an event process. We develop a general framework of flexible additive joint models that allows the specification of a variety of effects, such as smooth nonlinear, time-varying and random effects, in the longitudinal and survival parts of the models. Our extensions are motivated by the investigation of the relationship between fluctuating disease-specific markers, in this case autoantibodies, and the progression to the autoimmune disease type 1 diabetes. By making use of Bayesian P-splines we are in particular able to capture highly nonlinear subject-specific marker trajectories as well as a time-varying association between the marker and the event process allowing new insights into disease progression. The model is estimated within a Bayesian framework and implemented in the R-package bamlss.

==> anc/README.txt <==
################################################################################
# Code supplement
################################################################################
Title: Flexible Bayesian additive joint models with an application to 
      type 1 diabetes research
Authors: Meike Koehler, Nikolaus Umlauf, Andreas Beyerlein, Christiane Winkler,
        Anette-Gabriele Ziegler, Sonja Greven
Main contributors to the code: Meike Koehler, Nikolaus Umlauf
contact: meike.koehler@helmholtz-muenchen.de
################################################################################



Configurations
################
The code has been written using R-3.2.3 and R-3.2.4 with package versions bamlss_0.1-1, 
mgcv_1.8-12 and JMbayes_0.7-9.
In addition the code files "run_simulations.R" and "help_functions.R" are provided



Code execution
################
To reproduce the results presented in the simulations section of the manuscript, 
run the file "run_simulations.R".
Place the code files "run_simulations.R" and "help_functions.R" into your preferred
main directory. 
The number of cores (default 2) tu run the simulations on and number of simulations 
(default 200) can be specified in line 20 and 22. 
Model fits are stored in the subfolder "output"", processed results in the subfolder
"results", figures and tables will be stored in the "figures" subfolder.

Please note that the execution of a single model fitting for the posterior mean 
estimation of setting "b" in the simulation takes around 40 hours on one core. 


==> anc/help_functions.R <==
################################################################################
# Code supplement
################################################################################
# Title: Flexible Bayesian additive joint models with an application to 
# type 1 diabetes research
# Authors: Meike Koehler, Nikolaus Umlauf, Andreas Beyerlein, Christiane Winkler,
# Anette-Gabriele Ziegler, Sonja Greven
################################################################################
# Main contributors to the code: Meike Koehler, Nikolaus Umlauf
# contact: meike.koehler@helmholtz-muenchen.de
# (2/2): Help functions
################################################################################

################################################################################
# (1) generate data
################################################################################
# wrapper for simJM(bamlss)
make_data <- function(nreps = 200, data_setting = NULL, 
                      long_setting = c("simple", "linear", "nonlinear", "functional"),
                      alpha_setting = c("constant", "linear", "nonlinear", "nonlinear2"),
                      dalpha_setting = "zero",
                      times = NULL, nsub = NA, probmiss=0.1,
                      seed=NULL, filepath=NULL, ...){
  # nreps: number of data sets per setting
  # times: "observed" longitudinal measurements
  # x_setting: see documentation of simJM()
  # data_setting: data simulation settings "a" and "b"
  #      "a": times = seq(0, 120, 1), nsub = 150, probmiss = 0.75
  #      "b": times = seq(0, 72, 3), nsub = 300, probmiss = 0.1
  # if data_setting is not given, times and nsub have to be specified
  # seed: set to 2505 + nreps for each data set
  # filepath: if datasets should be saved, specify path 
  
  if(is.null(seed)){
    seed <- 2505
  }
  if(is.null(data_setting)){
    data_setting <- "data"
    if(is.null(times)){
      cat("data_setting or times has to be supplied")
    }
    if(is.na(nsub)){
      cat("data_setting or number of subjects has to be supplied")
    }
  }
  
  rval <- expand.grid("nreps" = 1:nreps,
                      "data_setting" = data_setting,
                      "long_setting" = long_setting,
                      "alpha_setting" = alpha_setting,
                      "dalpha_setting" = dalpha_setting,
                      "nsub" = nsub)
  rval$data_setting <- as.character(rval$data_setting)
  rval$long_setting <- as.character(rval$long_setting)
  rval$alpha_setting <- as.character(rval$alpha_setting)
  rval$dalpha_setting <- as.character(rval$dalpha_setting)
  
  datasets <- lapply(1:nrow(rval), function(i) {
    nsub <- rval$nsub[i]
    if(rval$data_setting[i] == "a"){
      times <- seq(0, 120, 1)
      probmiss <- 0.75
      nsub <- 150
    }
    
    if(rval$data_setting[i] == "b"){
      times <- seq(0, 72, 3)
      probmiss <- 0.1
      nsub <- 300
    }
    rval$nsub[i] <- nsub
    d <- simJM(nsub = rval$nsub[i], times = times, probmiss = probmiss,
               long_setting = rval$long_setting[i],
               alpha_setting = rval$alpha_setting[i], 
               dalpha_setting = rval$dalpha_setting[i],
               seed=seed+rval$nreps[i], full=TRUE)
    name <- paste(rval$data_setting[i], rval$long_setting[i], rval$alpha_setting[i], 
                  rval$dalpha_setting[i], nsub, rval$nreps[i], sep="_")
    
    if(!is.null(filepath)){
      save(d, file=paste0(filepath, name ,".RData"))
      # invisible(data)
    } else {
      return(d)
    }
  })
  # TODO: fix names, as rval$nsub=NA und wird nicht mitge?ndert
  names(datasets) <- sapply(1:nrow(rval), function(i){
    paste(rval$data_setting[i], rval$long_setting[i], rval$alpha_setting[i], rval$dalpha_setting[i],
          rval$nsub[i], rval$nreps[i], sep="_")
  })
  datasets
}


################################################################################
# (2) fit joint models
################################################################################

# bamlss
################################################################################
library("bamlss")
# fit posterior mode from generated data set
pmode <- function(data_setting, long_setting, alpha_setting, dalpha_setting,
                  nsub, nreps, long_df=8, subdivisions=25, maxit, 
                  filepath="output/", seed=NULL, data_dir="data/", ...){
  # x_setting: see documentation of simJM and paper
  # nsub: number of subjects
  # nreps: number of the data sample within the setting. Used to generate seed.
  # long_df: basis dimensions for smooth time term per person
  # subdivisions: number of subdivisions in numerical integration
  # maxit: maximum number of iterations in Newton-Raphson
  # filepath: if NULL output is given into R otherwise saved to filepath
  # seed: fixed for the simulations
  # data_dir: directory to obtain the data from
  
  results <- list()
  
  load(paste0(data_dir, 
              paste(data_setting, long_setting, alpha_setting, dalpha_setting, 
                    nsub, nreps, sep="_"),".RData"))
  
  if(is.null(seed)){
    seed <- 5555 + nreps
  }
  set.seed(seed)
  
  results$data$data <- data <- d$data
  results$data$grid <- data_grid <- d$data_grid
  results$data$full  <- d$data_full
  
  results$model$setting <- list(long_setting = long_setting, alpha_setting = alpha_setting)
  
  long_df <<- long_df
  nsub <<- nsub
  start <- Sys.time()
  
  ##  Setting up bamlss model
  f <- list(                                                                  
    Surv2(survtime, event, obs = y) ~ s(survtime, k=6, bs="ps"),
    gamma ~ s(x1, k=6, bs="ps"),
    switch(long_setting, 
           "linear" = mu ~ s(id, bs="re") + obstime + s(obstime, id, bs="re") + 
             s(x2, k=long_df, bs="ps"), 
           "nonlinear" = mu ~ s(id, bs="re") + s(obstime) + 
             s(x2, k=long_df, bs="ps"),
           "functional" = mu ~ ti(id, bs="re") + ti(obstime, bs="ps", k=long_df) + 
             ti(id, obstime, bs=c("re", "ps"), k=c(nsub, long_df)) + 
             s(x2, k=long_df, bs="ps")),
    sigma ~ 1,
    switch(alpha_setting,
           "zero" = alpha ~ 1,
           "constant" = alpha ~ 1, 
           "linear" = alpha ~ survtime, 
           "nonlinear"= alpha ~ s(survtime, k=6, bs="ps"),
           "nonlinear2"= alpha ~ s(survtime, k=6, bs="ps")),
    switch(dalpha_setting,
           "zero" = dalpha ~ -1,
           "constant" = dalpha ~ 1, 
           "linear" = dalpha ~ survtime, 
           "nonlinear"= dalpha ~ s(survtime, k=6, bs="ps"),
           "nonlinear2"= dalpha ~ s(survtime, k=6, bs="ps")))
  
  # Fit posterior mode
  b <- tryCatch({bamlss(f, data=data, family="jm", timevar="obstime",
                        idvar="id", subdivisions=subdivisions, 
                        maxit = maxit, sampler=MVNORM)},
                error = function(cond){
                  message(cond)
                  return(2)})
  
  if(length(b)>1){
    results$info$converged  <- b$model.stats$optimizer$converged
    results$info$logPost <- b$model.stats$optimizer$logPost
    results$info$logLik <- b$model.stats$optimizer$logLik
    results$info$err  <- FALSE
  } else {
    results$info$err  <- TRUE
  }
  
  results$info$dur_mode <- Sys.time() - start
  results$info$machine <- Sys.info()["nodename"]
  name <- paste("mode", data_setting, long_setting, alpha_setting, 
                dalpha_setting, nsub, nreps, sep="_")
  # saving the results
  if(!is.null(filepath)){
    save(results, b, f, file=paste0(filepath, name ,".RData"))
  } else {
    return(list(results, b, f))
  }
}


# fit posterior mean
pmean <- function(data_setting, long_setting, alpha_setting, dalpha_setting,
                  nsub, nreps, long_df=8, subdivisions=25, 
                  n.iter = 32000, burnin = 7000, thin = 25, 
                  filepath="output/", seed=NULL, splot=FALSE, mode_dir="output/", ...){
  
  # x_setting: see documentation of simJM and paper
  # nsub: number of subjects
  # nreps: number of the data sample within the setting. Used to generate seed.
  # long_df: basis dimensions for smooth time term per person
  # subdivisions: number of subdivisions in numerical integration
  # n.iter, burnin, thin: specifications of the MCMC procedure. See documentation jm_bamlss
  # filepath: if NULL output is given into R otherwise saved to filepath
  # seed: fixed for the simulations
  # splot: logical, if plot of sampling should be returned
  # mode_dir: directory to obtain the posterior mode estimates from
  
  load(paste0(mode_dir, paste("mode", data_setting, long_setting, alpha_setting, 
                              dalpha_setting, nsub, nreps, sep="_"),".RData"))
  
  if(is.null(nreps)){
    nreps <- 0
  }
  
  if(is.null(seed)){
    seed <- 5555 + nreps
  }
  
  long_df <<- long_df
  nsub <<- nsub
  
  name <- paste("mcmc", data_setting, long_setting, alpha_setting, dalpha_setting, 
                nsub, nreps, sep="_")
  start <- Sys.time()
  
  # Fit posterior mean
  b <- tryCatch({bamlss(f, data=results$data$data, family="jm", timevar="obstime",
                        idvar="id", subdivisions=subdivisions, 
                        n.iter = n.iter, burnin = burnin, thin = thin,
                        optimizer=FALSE, sampler=jm.mcmc, start = parameters(b))},
                error = function(cond){
                  message(cond)
                  return(2)})
  results$info$dur_mean <- Sys.time() - start
  
  if(length(b)>1){
    cat("jm bamlss estimated")
    
    results$info$DIC  <- b$model.stats$sampler$DIC
    results$info$err  <- FALSE
    
    if(splot){
      pdf(paste0(filepath, name, ".pdf"), width=10, height=14)
      plot(b)
      plot(b, which="samples")
      dev.off()
    }
    
  } else {
    cat("Error: jm bamlss not estimated")
    results$info$err  <- TRUE 
  }
  
  # saving the results
  if(!is.null(filepath)){
    save(results, b, file=paste0(filepath, name ,".RData"))
  } else {
    return(list(results, b))
  }
}



# JMbayes
################################################################################
library(JMbayes)

##### using nonlinear terms in the survival part
# see help file from pspline {survival}
# Using small value for roughness penalty "theta" (e.g. 0.001) results in 
# negligible amount of smoothing in the initial coxph fit.
# Spline setup is transferred to JMbayes and coefficients are estimated 
# without any penalty


pmean_jmb <- function(data_setting, long_setting, alpha_setting, dalpha_setting,
                      nsub, nreps, long_df=3, surv_df=3, independent=TRUE, 
                      filepath="output", seed=NULL, data_dir="data/", ...){
  # x_setting: see documentation of simJM and paper
  # nsub: number of subjects
  # nreps: number of the data sample within the setting. Used to generate seed.
  # long_df: basis dimensions for smooth time term per person in bs()
  # surv_df: specification of basis dimensions for the baseline covariates
  # independent: should random effects be independent, i.e. diagonal covariance matri
  # filepath: if NULL output is given into R otherwise saved to filepath
  # seed: fixed for the simulations
  # data_dir: directory to obtain the data from
  
  results <- list()
  
  load(paste0(data_dir, 
              paste(data_setting, long_setting, alpha_setting, dalpha_setting, 
                    nsub, nreps, sep="_"),".RData"))
  
  if(is.null(nreps)){
    nreps <- 0
  }
  
  if(is.null(seed)){
    seed <- 5555 + nreps
  }
  set.seed(seed)
  
  results$data$data <- data <- d$data
  results$data$full <- d$data_full
  results$data$grid <- data_grid <- d$data_grid
  
  results$data$data_wide <- data_wide <- data[!duplicated(data$id),]
  
  results$model$setting <- list(long_setting = long_setting, alpha_setting = alpha_setting)
  name <- paste("jmb", data_setting, long_setting, alpha_setting, dalpha_setting, 
                nsub, nreps, sep="_")
  
  # fit the longitudinal model
  if(independent){
    mystring <- paste("lme(fixed=y ~ bs(x2, df=4)  + bs(obstime, df=", long_df,
                      "), random = list(id=pdDiag(form=~bs(obstime, df=", long_df,
                      "))), data=data, control=lmeControl(opt=\"optim\"))", sep="")
  } else {
    mystring <- paste("lme(fixed=y ~ bs(x2, df=4)  + bs(obstime, df=", long_df,
                      "), random =~ bs(obstime, df=", long_df,")|id, data=data, control=lmeControl(opt=\"optim\"))", sep="")
  }
  lfit <- try(eval(parse(text=mystring)))
  
  # Cox model fit
  sfit <- coxph(Surv(time=survtime, event=event) ~ pspline(x1, nterm=surv_df, theta=0.001), 
                data=data_wide, x=TRUE, model=TRUE)
  
  # Joint model
  jmb <- tryCatch({jointModelBayes(lfit, sfit, timeVar="obstime",
                                   baseHaz = "P-splines", 
                                   control=list(keepRE=TRUE))},
                  error = function(cond){
                    message(cond)
                    return(2)})
  
  if(length(jmb)>1){
    cat("JMbayes estimated")
    gc()
    results$info$err  <- FALSE
    results$info$DIC  <- jmb$DIC 
    results$info$long_df  <- long_df 
    results$info$surv_df  <- surv_df 
    
  } else {
    cat("Error: jm bamlss not estimated")
    results$info$err  <- TRUE 
  }
  
  # saving the results
  if(!is.null(filepath)){
    save(results, jmb, file=paste0(filepath, name ,".RData"))
  } else {
    return(list(results, jmb))
  }
}




################################################################################
# (3) Fit function
################################################################################

# calling the different model fit possibilities and compute in parallel
fit <- function(data_setting, long_setting, alpha_setting, dalpha_setting, nsub,
                estimation, run_cores, runs, filepath="output/", long_df=8){
  # x_setting: see documentation of simJM and paper
  # nsub: number of subjects
  # estimation: type of model to be estimated
  #      - "bam_mode": bamlss posterior mode
  #      - "bam_mean": bamlss posterior mean
  #      - "jmb_mean": JMbayes model
  # run_cores: number of cores to fun model fit on (one model per core)
  # runs: which models from nreps to be fitted
  # filepath: if NULL output is given into R otherwise saved to filepath

  estimate <- function(x, estimation, ...){
    source("help_functions.R")
    if(estimation == "bam_mode"){
      pmode(data_setting, long_setting, alpha_setting, dalpha_setting, 
            nsub, nreps=x, maxit=1500, long_df=long_df, filepath=filepath)
    }
    
    if(estimation == "bam_mean")
      pmean(data_setting, long_setting, 
            alpha_setting, dalpha_setting, nsub, nreps=x, filepath=filepath,
            n.iter=23000, burnin=3000, thin=20, long_df=long_df)

    if(estimation == "jmb_mean")
      pmean_jmb(data_setting, long_setting, alpha_setting, dalpha_setting, 
                nsub, filepath=filepath, long_df=long_df, 
                surv_df=3, nreps=x)
  }
  
  if (run_cores==1){
    for (i in runs){
      estimate(i, estimation)
    }
  } else{
    if(.Platform$OS.type=="unix"){
      library(parallel)
      mclapply(runs, function(x){
        estimate(x, estimation)
      }, mc.cores = run_cores)
    } else {
      library(doParallel)
      cl <- makeCluster(run_cores, type='PSOCK')
      registerDoParallel(cl)
      foreach(i=runs) %dopar%  estimate(i, estimation)
      stopCluster(cl)
    }
  }
}


################################################################################
# (3) compute needed results
################################################################################

# help function
lappend <- function(lst, obj) {
  lst[[length(lst)+1]] <- obj
  return(lst)
}

# bamlss
################################################################################

bam_results <- function(model, results){
  # model: fitted bamlss joint model
  # results: list of preliminary results from fit()

  results$info$coef <- bamlss:::coef.bamlss(model)
  results$fit <- list()
  results$fit$data <- results$fit$full <- results$fit$grid <- list()
  results$fit$data_ci <- results$fit$full_ci <- results$fit$grid_ci <- list()
  if(!is.factor(results$data$data$id)){
    results$data$data$id <- as.factor(results$data$data$id)
  }
  # to be removed again later, only for testing!!!
  if(is.null(results$data$full)){
    results$data$full <- results$data$save[results$data$save$obstime <= results$data$save$survtime, ]
  }
  if(!is.factor(results$data$full$id)){
    results$data$full$id <- as.factor(results$data$full$id)
  }
  
  for (k in names(results$fit)){
    # assign dataname
    dk <- sub("_ci", "", k)
    FUNs <- if(grepl("_ci", k)){
      function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)}
    } else {
      FUN = function(x) { mean(x, na.rm = TRUE) }
    }
    if(grepl("data", k)){
      results$fit[[k]] <- predict(model, newdata=results$data[[dk]], FUN=FUNs)
      results$fit[[k]]$lambda <- predict(model, newdata=results$data[[dk]], model="lambda", 
                                         intercept=FALSE, FUN=FUNs) 
     } 
    if(grepl("full", k)){
      results$fit[[k]] <- lappend(results$fit[[k]], predict(model, model="mu", newdata=results$data[[dk]], FUN=FUNs))
      names(results$fit[[k]]) <- "mu"
    } 
    
    if(grepl("grid", k)) {
      results$fit[[k]] <- lappend(results$fit[[k]], predict(model, model="lambda", newdata=results$data[[dk]], 
                                                            intercept=TRUE, FUN=FUNs))
      names(results$fit[[k]]) <- c("lambda")
      if(results$model$setting$alpha_setting != "constant"){
        results$fit[[k]] <- lappend(results$fit[[k]], predict(model, model="alpha", newdata=results$data[[dk]], FUN=FUNs))
        last <- length(names(results$fit[[k]]))
        names(results$fit[[k]])[last] <- "alpha"
      }
    }
  }

  
  # add summated effect of gamma and lambda
  results$fit$data$gamma_lambda <- results$fit$data$gamma + results$fit$data$lambda
  results$data$data$gamma_lambda <- results$data$data$gamma + results$data$data$lambda
  mcmc.lambda <- predict(model, model="lambda", FUN=function(x) {x})
  mcmc.gamma <- predict(model, model="gamma", FUN=function(x) {x})
  mcmc.gamma_lambda <- mcmc.gamma + mcmc.lambda
  
  results$fit$data_ci$gamma_lambda <- t(sapply(1:nrow(mcmc.gamma_lambda), function(x){
    quantile(mcmc.gamma_lambda[x,], probs=c(0.025, 0.5, 0.975))}))

  return(results)
}


# JMbayes
################################################################################

jmb_results <- function(model, results){
  # model: fitted JMbayes joint model
  # results: list of preliminary results from fit()
  
  unid <- !duplicated(results$data$data$id)
  n_long <- nrow(results$data$data)
  tmax <- max(results$data$data$obstime)
  
  results$fit <-  list()
  results$fit$data <-  results$fit$data_ci <-list()
  
  # alpha
  results$fit$data$alpha <- rep(coef(model, process="Event")["Assoct"], n_long)
  results$fit$data_ci$alpha <- matrix(rep(confint(model, process="Event")["T.Assoct",], n_long),
                                      byrow=TRUE, ncol=3)
  
  # lambda
  base.lambda.id <- model$x$W2
  base.lambda <- base.lambda.id[model$Data$data$id,]
  Bs.gammas <- model$postMeans$Bs.gammas
  lambda <- base.lambda %*% Bs.gammas
  results$fit$data$lambda <- lambda - mean(lambda[unid])
  
  # gamma
  base.gamma.id <- model$x$W
  base.gamma <- base.gamma.id[model$Data$data$id,]
  p.gamma <- coef(model, process="Event")[-length(coef(model, process="Event"))]
  gamma <- base.gamma %*% p.gamma
  results$fit$data$gamma <- base.gamma %*% p.gamma + mean(lambda[unid])
  p.gamma_ci <- confint(model, process="Event")[c("T.ps(x1)3", "T.ps(x1)4",
                                                  "T.ps(x1)5", "T.ps(x1)6", "T.ps(x1)7"),]
  results$fit$data_ci$gamma <- (base.gamma %*% p.gamma_ci) + mean(lambda[unid])
  
  # gamma + lambda
  results$fit$data$gamma_lambda <- gamma + lambda
  results$data$data$gamma_lambda  <- results$data$data$gamma + results$data$data$lambda
  ## calculate CI
  mcmc.gamma <- model$mcmc$gammas %*% t(base.gamma)
  mcmc.lambda <- model$mcmc$Bs.gammas %*% t(base.lambda)
  mcmc.gamma_lambda <- mcmc.gamma + mcmc.lambda
  ## row-wise CI 
  results$fit$data_ci$gamma_lambda <- t(sapply(1:ncol(mcmc.gamma_lambda), function(x){
    quantile(mcmc.gamma_lambda[,x], probs=c(0.025, 0.5, 0.975))}))
  
  #mu
  results$fit$data$mu <- fitted(model, process="Longitudinal", type="Subject")
  
  #sigma
  results$fit$data$sigma <- rep(log(model$postMeans$sigma), n_long)
  
  return(results)
}


# Wrapper function
################################################################################

# check available data files
check_files <- function(setting, filepath="output/"){
  # setting: name of the files, possibly multiple names
  # filepath: name of the folder with the output
  
  combi <- expand.grid(setting = setting, filepath=filepath)
  conditions <- nrow(combi)
  files <- list()
  nrs <- list()
  
  # Check all available .Rdata-files
  for(i in 1:conditions){
    file.ls <- list.files(path=as.character(combi$filepath[i]), 
                          pattern=as.character(combi$setting[i]))
    files[[i]] <- Filter(function(x) grepl("RData", x), file.ls)
    nrs[[i]] <- sapply(1:length(files[[i]]), function(x){
      temp <- sub(as.character(combi$setting[i]), "", files[[i]][x])
      temp <- sub("_", "", temp)
      temp <- sub(".RData", "", temp)
      as.numeric(temp)
    })
  }
  return(list(files=files, reps = nrs))
}




compute_results <- function(files, numbers, filepath="output/", savepath="results/", 
                            run_cores=1, nreps=NULL, ...){
  # files: list of file names from check_files()
  # numbers: list of nreps from check_files()
  # filepath: name of the folder with the output
  # savepath: directory to save results to
  # run_cores: number of cores to compute results on (one model per core)
  # nreps: selection of models to run
  
  conditions <- length(files)
  if(!is.null(nreps)){
    if((conditions>1) & !is.list(nreps)){
      cat("nreps needs to be a list for multiple conditions")
      stop
    } else {
      select <- lapply(1:conditions, function(i){
        files[[i]][numbers[[i]] %in% nreps[[i]]]
      })  
    }
  } else {
    select <- files
  }
  
  calculate <- function(i, j, select){
    source("help_functions.R")
    if(exists("b")){rm(b)}
    if(exists("jmb")){rm(jmb)}
    
    load(file.path(filepath, select[[i]][j]))
    if(exists("b")){
      results <- bam_results(b, results)
    }
    if(exists("jmb")){
      results <- jmb_results(jmb, results)
    }
    save(results, file=file.path(savepath, select[[i]][j]))
  }
  
  ### compute in parallel
  for(i in 1:conditions){
    if(run_cores > 1){
      if(.Platform$OS.type=="unix"){
        require("parallel")
        mclapply(1:length(select[[i]]), function(j){
          calculate(i, j, select)
        }, mc.cores=run_cores)
      } else {
        library("doParallel")
        cl <- makeCluster(run_cores, type='PSOCK')
        registerDoParallel(cl)
        foreach(j=1:length(select[[i]])) %dopar%  calculate(i, j, select)
        stopCluster(cl)
      }
    } else{
      for(j in 1:length(select[[i]])){
        calculate(i, j, select)
      }
    }
  }
}



################################################################################
# calculate errors
################################################################################

# Summary functions for the analysis
mse <- function(true, est, time=NULL, at=NULL){
  # true: true values
  # est: estimations
  # time: if time-varying evaluation need, give the corresponding time variable
  #       has to be of the same length as true and est
  # at_times: vector of timepoints to evaluate the error at
  
  if(is.null(time)){
    diff <- true - est
    error <- crossprod(diff)/length(diff)
  } else {
    if(is.null(at)){
      if(length(true)!=length(est)){
        cat("True and estimated data have different lengths \n")
        stop
      } 
      t <- sort(unique(time))
    } else {
      if(length(time)!=length(true)|length(time)!=length(est)){
        cat("Time variable and data have different lengths \n")
        stop
      } 
      t <- sort(at)
    }      
    error <- sapply(t, function(x){
      ttrue <- true[time==x]
      test <- est[time==x]
      diff <- ttrue - test
      crossprod(diff)/length(diff)
    })
    error <- data.frame(time=t, mse=error)
  }
  error
}


bias <- function(true, est, time=NULL, at=NULL){
  # true: true values
  # est: estimations
  # time: if time-varying evaluation need, give the corresponding time variable
  #       has to be of the same length as true and est
  # at_times: vector of timepoints to evaluate the error at
  
  if(is.null(time)){
    diff <- est - true
    error <- sum(diff)/length(diff)
  } else {
    if(is.null(at)){
      if(length(true)!=length(est)){
        cat("True and estimated data have different lengths \n")
        stop
      } 
      t <- sort(unique(time))
    } else {
      if(length(time)!=length(true)|length(time)!=length(est)){
        cat("Time variable and data have different lengths \n")
        stop
      } 
      t <- sort(at)
    }
    error <- sapply(t, function(x){
      ttrue <- true[time==x]
      test <- est[time==x]
      diff <- test - ttrue 
      sum(diff)/length(diff)
    })
    error <- data.frame(time=t, bias=error)
  }
  error
}


coverage <- function(true, est, time=NULL, at=NULL){
  # true: vector
  # est: matrix with 2 vectors: lower bound and upper bound.
  # time: if time-varying evaluation need, give the corresponding time variable
  #       has to be of the same length as true and est
  # at_times: vector of timepoints to evaluate the error at
  
  cvrg <- as.numeric(true >= est[,1] & true <= est[,2])
  
  if(is.null(time)){
    result <- sum(cvrg)/length(cvrg)     # length N, n or length(data_grid) for different parameters
  } else {
    if(is.null(at)){
      if(length(true)!=nrow(est)){
        cat("True and estimated data have different lengths \n")
        stop
      } 
      t <- sort(unique(time))
    } else {
      if(length(time)!=length(true)|length(time)!=length(est)){
        cat("Time variable and data have different lengths \n")
        stop
      } 
      t <- sort(at)
    }      
    result <- sapply(t, function(x){
      temp <- cvrg[time==x]
      sum(temp)/length(temp)
    })
    result <- data.frame(time=t, coverage=result)
  }
  result
}

################################################################################
# summarize results & errors
################################################################################

combine <- function(old, add){
  # old is combined measures so far
  # if old is on a time frame, first column has to be time
  # add  is the matrix/data.frame with time as the first column
  
  if(length(add) == 1){
    if(is.null(old)){
      old <- NA
      new <- append(old, add)
      new <- new[-1]
    } else {
      new <- append(old, add)
    }
  } else {
    if(is.null(old)){
      new <- add
    } else {
      if(sum(add[,1] != old[,1] )>0){
        cat("Differing time scales!\n")
        stop
      }
      new <- cbind(old, add[,2])
      names(new) <- append(names(old), names(add)[2])
    } 
  }
  new
}



# Results
################################################################################

# summarizing given results
# differentiates automatically if results come from bamlss or JMbayes
summarize <- function(files, numbers, filepath="results/", names, 
                      at_times = NULL, alpha_t=TRUE){
  # files: list of file names from check_files()
  # numbers: list of nreps from check_files()
  # names: names of conditions, same length as files
  # at_times: timepoints to evaluate time-varying errors at
  # alpha_t: logical, is alpha estimated as time-varying?
  
  conditions <- length(files)
  overlap <- Reduce(intersect, numbers)
  select <- lapply(1:conditions, function(i){
    files[[i]][numbers[[i]] %in% overlap]
  })  
  nrs <- lapply(1:conditions, function(i){
    numbers[[i]][numbers[[i]] %in% overlap]
  }) 
  names(nrs) <- names
  names(select) <- names
  
  jmb_compare <- any(grepl("jmb", unlist(select)))
  effects <- c("lambda", "gamma", "alpha", "mu", "sigma", "gamma_lambda")
  MSE <-  MSEt <- BIAS <- BIASt <- COV <- COVt <- LAMBDA <- list()
  
  
  # Compute results list for comparison JMbayes vs. bamlss
  if(jmb_compare){
    teffects <- c("mu")
    for(i in 1:conditions){
      load(paste0(filepath, select[[i]][1]))
      
      if(max(results$data$data$obstime) > 100){
        at_times <- seq(0, 120, 3)
      } else {
        at_times <- seq(0, 72, 3)
      }

      dLAMBDA <- results$data$grid[, c("survtime", "lambda")]   
      dMSE <- dBIAS <- dMSE <- dMSEt <- dBIASt <- dCOV <- dCOVt <-  list()
      
      for(j in 1:length(select[[i]])){
        rm(results)
        print(select[[i]][j])
        load(paste0(filepath, select[[i]][j]))
        l <- !duplicated(results$data$data$id)

        # calculate MSE/BIAS
        for(k in effects){
          print(k)
          if(k == "mu"){
            temp1 <- mse(results$data$data[[k]], results$fit$data[[k]])
            temp2 <- mse(results$data$data[[k]], results$fit$data[[k]], 
                         time=results$data$data$obstime, at=at_times)
            # give fixed time_grid, as unique(obstime) might not be the same in all runs
            temp3 <- bias(results$data$data[[k]], results$fit$data[[k]])
            temp4 <- bias(results$data$data[[k]], results$fit$data[[k]], 
                          time=results$data$data$obstime, at=at_times)
            if(!is.null(results$fit$data_ci[[k]])){
              temp5 <- coverage(results$data$data[[k]], results$fit$data_ci[[k]][,c(1, 3)])
              temp6 <- coverage(results$data$data[[k]], results$fit$data_ci[[k]][,c(1, 3)], 
                                time=results$data$data$obstime, at=at_times)
            }
            
          } else {
            
            temp1 <- mse(results$data$data[[k]][l], results$fit$data[[k]][l])
            temp3 <- bias(results$data$data[[k]][l], results$fit$data[[k]][l])
            if(!is.null(results$fit$data_ci[[k]])){
              temp5 <- coverage(results$data$data[[k]][l], results$fit$data_ci[[k]][l,c(1, 3)])
            }
          }
          
          
          if(j == 1){
            dMSE[[k]] <- combine(NULL, temp1)
            dBIAS[[k]] <- combine(NULL, temp3)
            if(!is.null(results$fit$data_ci[[k]])){
              dCOV[[k]] <- combine(NULL, temp5)
            }
            
            
            if(k %in% teffects){
              dMSEt[[k]] <- combine(NULL, temp2)
              dBIASt[[k]] <- combine(NULL, temp4)
              if(!is.null(results$fit$data_ci[[k]])){
                dCOVt[[k]] <- combine(NULL, temp6)
              }
            }
          } else {
            dMSE[[k]] <- combine(dMSE[[k]], temp1)
            dBIAS[[k]] <- combine(dBIAS[[k]], temp3)
            if(!is.null(results$fit$data_ci[[k]])){
              dCOV[[k]] <- combine(dCOV[[k]], temp5)
            }
            
            if(k %in% teffects){
              dMSEt[[k]] <- combine(dMSEt[[k]], temp2)
              dBIASt[[k]] <- combine(dBIASt[[k]], temp4)
              if(!is.null(results$fit$data_ci[[k]])){
                dCOVt[[k]] <- combine(dCOVt[[k]], temp6)
              }
            }
          }
        }
      }
      
      for(k in teffects){
        names(dMSEt[[k]])[-1] <- names(dBIASt[[k]])[-1] <-  as.character(nrs[[i]])
        if(!is.null(names(dCOVt[[k]]))){
          names(dCOVt[[k]])[-1] <-  as.character(nrs[[i]])
        }
      }
      
      MSE[[i]] <- dMSE
      MSEt[[i]] <- dMSEt
      BIAS[[i]] <- dBIAS
      BIASt[[i]] <- dBIASt
      COV[[i]] <- dCOV
      COVt[[i]] <- dCOVt
      LAMBDA[[i]] <- dLAMBDA
    }
    names(MSE) <- names(MSEt) <- names(BIAS) <- names(BIASt) <- names(COV) <- names(COVt) <- names
    
    out <-  list("MSE" = MSE, "MSEt" = MSEt, "BIAS" = BIAS, "BIASt" = BIASt, 
                 "COV" = COV, "COVt" = COVt, "conditions" = names, "numbers" = nrs)
    
    
  } else {
    teffects <- c("mu", "lambda")
    if(alpha_t){
      teffects <- append(teffects, c("alpha"))
      ALPHA <- list()
    } 
    for(i in 1:conditions){
      load(paste0(filepath, select[[i]][1]))
      at_times <- seq(min(results$data$full$obstime), max(results$data$full$obstime), 3)
      
      dLAMBDA <- results$data$grid[, c("survtime", "lambda")]   
      if(alpha_t){
        dALPHA <- results$data$grid[, c("survtime", "alpha")]
      }
      
      dMSE <- dBIAS <- dMSE <- dMSEt <- dBIASt <- dCOV <- dCOVt <-  list()
      rm(results)
      
      for(j in 1:length(select[[i]])){
        load(paste0(filepath, select[[i]][j]))
        l <- !duplicated(results$data$data$id)
        
        dLAMBDA <- cbind(dLAMBDA, results$fit$grid$lambda)
        names(dLAMBDA)[ncol(dLAMBDA)] <- nrs[[i]][j]
        if(alpha_t){
          dALPHA <- cbind(dALPHA, results$fit$grid$alpha)
          names(dALPHA)[ncol(dALPHA)] <- nrs[[i]][j]
        }
        
        # spaeter wieder raus, nur zum testen#
        results$data$data$sigma <- rep(log(0.3), nrow(results$data$data))
        # calculate MSE/BIAS
        for(k in effects){
          if(k == "mu"){
            temp1 <- mse(results$data$data[[k]], results$fit$data[[k]])
            temp2 <- mse(results$data$full[[k]], results$fit$full[[k]], 
                         time=results$data$full$obstime, at=at_times)
            # give fixed time_grid, as unique(obstime) might not be the same in all runs
            temp3 <- bias(results$data$data[[k]], results$fit$data[[k]])
            temp4 <- bias(results$data$full[[k]], results$fit$full[[k]], 
                          time=results$data$full$obstime, at=at_times)
            temp5 <- coverage(results$data$data[[k]], results$fit$data_ci[[k]][,c(1, 3)])
            temp6 <- coverage(results$data$full[[k]], results$fit$full_ci[[k]][,c(1, 3)], 
                              time=results$data$full$obstime, at=at_times)
          } else {
            temp1 <- mse(results$data$data[[k]][l], results$fit$data[[k]][l])
            temp3 <- bias(results$data$data[[k]][l], results$fit$data[[k]][l])
            temp5 <- coverage(results$data$data[[k]][l], results$fit$data_ci[[k]][l,c(1, 3)])
            if(!is.null(results$fit$grid[[k]])){
              temp2 <- mse(results$data$grid[[k]], results$fit$grid[[k]], 
                           time=results$data$grid$survtime, at=at_times)
              temp4 <- bias(results$data$grid[[k]], results$fit$grid[[k]], 
                            time=results$data$grid$survtime, at=at_times)
              temp6 <- coverage(results$data$grid[[k]], results$fit$grid_ci[[k]][,c(1, 3)], 
                                time=results$data$grid$survtime, at=at_times)
            }
          }
          
          if(j == 1){
            dMSE[[k]] <- combine(NULL, temp1)
            dBIAS[[k]] <- combine(NULL, temp3)
            dCOV[[k]] <- combine(NULL, temp5)
            
            if(k %in% teffects){
              dMSEt[[k]] <- combine(NULL, temp2)
              dBIASt[[k]] <- combine(NULL, temp4)
              dCOVt[[k]] <- combine(NULL, temp6)
            }
          } else {
            dMSE[[k]] <- combine(dMSE[[k]], temp1)
            dBIAS[[k]] <- combine(dBIAS[[k]], temp3)
            dCOV[[k]] <- combine(dCOV[[k]], temp5)
            
            if(k %in% teffects){
              dMSEt[[k]] <- combine(dMSEt[[k]], temp2)
              dBIASt[[k]] <- combine(dBIASt[[k]], temp4)
              dCOVt[[k]] <- combine(dCOVt[[k]], temp6)
            }
          }
        }
      }
      
      for(k in teffects){
        names(dMSEt[[k]])[-1] <- names(dBIASt[[k]])[-1] <- names(dCOVt[[k]])[-1] <-  as.character(nrs[[i]])
      }
      MSE[[i]] <- dMSE
      MSEt[[i]] <- dMSEt
      BIAS[[i]] <- dBIAS
      BIASt[[i]] <- dBIASt
      COV[[i]] <- dCOV
      COVt[[i]] <- dCOVt
      LAMBDA[[i]] <- dLAMBDA
      if(alpha_t){
        ALPHA[[i]] <- dALPHA
      }
    }
    names(MSE) <- names(MSEt) <- names(BIAS) <- names(BIASt) <- names(COV) <- names(COVt) <- names
    
    out <-  list("MSE" = MSE, "MSEt" = MSEt, "BIAS" = BIAS, "BIASt" = BIASt, 
                 "COV" = COV, "COVt" = COVt, "LAMBDA" = LAMBDA, 
                 "conditions" = names, "numbers" = nrs)
    if(alpha_t){
      out <- append(out, list("ALPHA" = ALPHA))
    }
  }
  return(out)
  
}



# Display
################################################################################

# Overview table comparing conditions
mytable <- function(results, method_names, effect, 
                    q = 200, LATEX=FALSE, dig=2){
  # results: summarized overview from summarize()
  # method names: vector of names for the different conditions. "_" separates 
  #               data and method settings
  # LATEX: should output be structured as Latex-table or for viewing in R?
  # dig: number of decimals to print
  
  d <<- dig
  tdata <- NULL
  l <- length(method_names)
  
  mse_data <- lapply(1:l, function(i){results$MSE[[i]][[effect]]})
  mse_data <- data.frame(error = unlist(mse_data), name = rep(method_names, each=q))
  bias_data <- lapply(1:l, function(i){results$BIAS[[i]][[effect]]})
  bias_data <- data.frame(error = unlist(bias_data), name = rep(method_names, each=q))
  cov_data <- lapply(1:l, function(i){
    if(is.null(results$COV[[i]][[effect]])){
      rep(NA, length.out=q)
    } else {
        results$COV[[i]][[effect]]
      }})
  cov_data <- data.frame(error = unlist(cov_data), name = rep(method_names, each=q))
  tdata <- rbind(mse_data, bias_data, cov_data)
  tdata$error_name <- rep(c("aMSE", "Bias", "Coverage"), each=q*l)
  temp <- strsplit(as.character(tdata$name), "_")
  tdata$data_setting <- sapply(1:length(temp), function(i) temp[[i]][[1]])
  tdata$method <- sapply(1:length(temp), function(i) temp[[i]][[2]])
  tdata$method <- as.factor(tdata$method)
  tdata$data_setting <- as.factor(tdata$data_setting)
  tdata$error_name <- as.factor(tdata$error_name)

  labelSubset <- tables::labelSubset
  Format <- tables::Format
  Mean <- function(x) base::mean(x, na.rm=TRUE)
  
  if(LATEX){
    Hmisc::latex(tables::tabular((method  ~ error_name*data_setting*error*(Mean)), data=tdata))
  } else {
    tables::tabular((method  ~ error_name*data_setting*error*(Mean)), data=tdata)
  }
}

# prepare data for time-varying boxplot
tbox_data <- function(error, condition, effect){
  # error: MSEt, BIASt, with first columns="time"
  # condition: form of estimation
  # effect to be plotted
  
  runs <- ncol(error[[condition]][[effect]])-1
  time <- error[[condition]][[effect]][,1]
  res <- data.frame(time = rep(time, length(runs)))
  names <- names(error[[condition]][[effect]][-1])
  
  dfmelt <- melt(error[[condition]][[effect]], measure.vars=names)
  res <- cbind(res, dfmelt[,-1])
  res
}

==> anc/run_simulations.R <==
################################################################################
# Code supplement
################################################################################
# Title: Flexible Bayesian additive joint models with an application to 
# type 1 diabetes research
# Authors: Meike Koehler, Nikolaus Umlauf, Andreas Beyerlein, Christiane Winkler,
# Anette-Gabriele Ziegler, Sonja Greven
################################################################################
# Main contributors to the code: Meike Koehler, Nikolaus Umlauf
# contact: meike.koehler@helmholtz-muenchen.de
# (1/2): Running the simulations
################################################################################
# Note: This code is a guide through the simulation study. For details on model 
# specification within bamlss we refer to the package documentation, ?jm_bamlss
# Parameters to be changed locally are indicated by #!#

rm(list=ls())

#!# number of parallel cores
cores <- 2
#!# number of iterations 
nreps <- 200


# (0) Prepare packages and folders
## Install and load all necessary packages

## bamlss from r-forge
if(!require("bamlss")){
  install.packages("bamlss", repos="http://R-Forge.R-project.org")
}
if(!require("JMbayes")){
  install.packages("JMbayes")
}
if(!require("ggplot2")){
  install.packages("ggplot2")
}
if(!require("reshape2")){
  install.packages("reshape2")
}
if(!require("gridExtra")){
  install.packages("gridExtra")
}
if(!require("tables")){
  install.packages("tables")
}

library(bamlss)
library(JMbayes)
library(ggplot2)
library(reshape2)
library(gridExtra)
library(tables)
source("help_functions.R")


## Set up directories for the simulations
data_dir <- "data/"
out_dir <- "output/"
res_dir <- "results/"
fig_dir <- "figures/"
dir.create(data_dir)
dir.create(out_dir)
dir.create(res_dir)
dir.create(fig_dir)



# (1) make data
## Setting 1
make_data(nreps = nreps, data_setting = c("a", "b"), long_setting = "functional", 
          alpha_setting = "constant", dalpha_setting = "zero",
          filepath=data_dir)
## Setting 2a
make_data(nreps = nreps, data_setting = "a", long_setting = "functional", 
         alpha_setting = "nonlinear2", dalpha_setting = "zero",
         filepath=data_dir)

## Setting 2b
make_data(nreps = nreps , data_setting = "b", long_setting = "functional", 
         alpha_setting = "nonlinear", dalpha_setting = "zero",
         filepath=data_dir)




# (2) fit data 
## Note: Fitting for bam_mean takes approx. 6 hours per model in "a" and 
##       40 hours per model in "b"
## parallelization for models in each setting, uses 1 core per dataset/model


## Simulation setting 1a
fit("a", "functional", "constant", "zero", 150, "bam_mode", cores, 1:nreps, long_df=8)
fit("a", "functional", "constant", "zero", 150, "bam_mean", cores, 1:nreps, long_df=8)
fit("a", "functional", "constant", "zero", 150, "jmb_mean", cores, 1:nreps, long_df=3)

## Simulation setting 1b
fit("b", "functional", "constant", "zero", 300, "bam_mode", cores, 1:nreps, long_df=8)
fit("b", "functional", "constant", "zero", 300, "bam_mean", cores, 1:nreps, long_df=8)
fit("b", "functional", "constant", "zero", 300, "jmb_mean", cores, 1:nreps, long_df=4)

## Simulation setting 2a
fit("a", "functional", "nonlinear2", "zero", 150, "bam_mode", cores, 1:nreps, long_df=8)
fit("a", "functional", "nonlinear2", "zero", 150, "bam_mean", cores, 1:nreps, long_df=8)

## Simulation setting 2b
fit("b", "functional", "nonlinear", "zero", 300, "bam_mode", cores, 1:nreps, long_df=8)
fit("b", "functional", "nonlinear", "zero", 300, "bam_mean", cores, 1:nreps, long_df=8)



# (3) compute results
s1 <- check_files(c("mcmc_a_functional_constant_zero_150", "mcmc_b_functional_constant_zero_300",
                    "jmb_a_functional_constant_zero_150", "jmb_b_functional_constant_zero_300"))
s2 <- check_files(c("mode_a_functional_nonlinear2_zero_150", "mode_b_functional_nonlinear_zero_300",
                    "mcmc_a_functional_nonlinear2_zero_150", "mcmc_b_functional_nonlinear_zero_300"))

compute_results(s1[[1]], s1[[2]], run_cores=cores)
compute_results(s2[[1]], s2[[2]], run_cores=cores)



# (4) summarize and display results
res1 <- summarize(s1[[1]], s1[[2]], 
                  names=c("1a_bamlss", "1b_bamlss", "1a_JMbayes", "1b_JMbayes"), alpha_t=FALSE)
save(res1, file=paste0(res_dir, "setting1_errors.Rdata"))
     
res2 <- summarize(s2[[1]], s2[[2]], 
                  names=c("2a_mode", "2b_mode", "2a_mean", "2b_mean"), alpha_t=TRUE)
save(res2, file=paste0(res_dir, "setting2_errors.Rdata"))



## Overview tables

### table 2
sink(file = file.path(fig_dir, "Table_2.txt"), type = "output")
cat("Table 2")
cat("\nmu")
mytable(res1, method_names=res1$conditions, "mu", q=nreps)
cat("\nalpha")
mytable(res1, method_names=res1$conditions, "alpha", q=nreps)
cat("\ngamma+lambda")
mytable(res1, method_names=res1$conditions, "gamma_lambda", q=nreps)
cat("\nsigma")
mytable(res1, method_names=res1$conditions, "sigma", q=nreps)
sink()


### table 3
sink(file = file.path(fig_dir, "Table_3.txt"), type = "output")
cat("Table 2")
cat("\nmu")
mytable(res2, method_names=res2$conditions, "mu", q=nreps)
cat("\nalpha")
mytable(res2, method_names=res2$conditions, "alpha", q=nreps)
cat("\ngamma")
mytable(res2, method_names=res2$conditions, "gamma", q=nreps)
cat("\nlambda")
mytable(res2, method_names=res2$conditions, "lambda", q=nreps)
cat("\nsigma")
mytable(res2, method_names=res2$conditions, "sigma", q=nreps)
sink()


## plot differences in the bias over time (fig. 2)
data1 <- tbox_data(res1$BIASt, "1a_bamlss", "mu")
data2 <- tbox_data(res1$BIASt, "1a_JMbayes", "mu")
data <- cbind(rbind(data1, data2), rep(c("bamlss", "JMbayes"), each=nrow(data1)))
names(data) <- c(names(data1), "method")
data$method <- as.factor(data$method)

update_geom_defaults("point", list(colour = NULL))  
p1 <-  ggplot(data, aes(x=factor(time), y=value, colour=method))+
              geom_hline(yintercept=0, size=1.5)+
              geom_boxplot() +
              labs(x="observed time points", y="bias") +
              coord_cartesian(ylim = c(-0.75, 0.75)) + 
              scale_colour_manual(values=c("#e66101", "#5e3c99")) + 
              theme_bw() +
              theme(legend.position="bottom") 
update_geom_defaults("point", list(colour = "black"))
p1

pdf(paste0(fig_dir, "sim1_mu_t.pdf"), width=11, height=5)
p1
dev.off()


## plot estimated and fitted lambda/alpha (fig. 3)
### prepare data
l1 <- melt(res2$LAMBDA[[1]], id.vars="survtime")
l1$data_setting <- rep("b", nrow(l1))
l1$estimation <- rep("mode", nrow(l1))

l2 <- melt(res2$LAMBDA[[2]], id.vars="survtime")
l2$data_setting <- rep("a", nrow(l2))
l2$estimation <- rep("mode", nrow(l2))

l3 <- melt(res2$LAMBDA[[3]], id.vars="survtime")
l3$data_setting <- rep("b", nrow(l3))
l3$estimation <- rep("mean", nrow(l3))

l4 <- melt(res2$LAMBDA[[4]], id.vars="survtime")
l4$data_setting <- rep("a", nrow(l4))
l4$estimation <- rep("mean", nrow(l4))

LAMBDA <- rbind(l1, l2, l3, l4)
LAMBDA$mysize <- as.factor(ifelse(LAMBDA$variable=="lambda", "true", "estimated"))
LAMBDA <- LAMBDA[order(LAMBDA$mysize),]

a1 <- melt(res2$ALPHA[[1]], id.vars="survtime")
a1$data_setting <- rep("b", nrow(a1))
a1$estimation <- rep("mode", nrow(a1))

a2 <- melt(res2$ALPHA[[2]], id.vars="survtime")
a2$data_setting <- rep("a", nrow(a2))
a2$estimation <- rep("mode", nrow(a2))

a3 <- melt(res2$ALPHA[[3]], id.vars="survtime")
a3$data_setting <- rep("b", nrow(a3))
a3$estimation <- rep("mean", nrow(a3))

a4 <- melt(res2$ALPHA[[4]], id.vars="survtime")
a4$data_setting <- rep("a", nrow(a4))
a4$estimation <- rep("mean", nrow(a4))

ALPHA <- rbind(a1, a2, a3, a4)
ALPHA$mysize <- as.factor(ifelse(ALPHA$variable=="alpha", "true", "estimated"))

### plot lambda
pl <- ggplot(data=LAMBDA, aes(x=survtime, y=value, group=variable, 
                              colour=factor(mysize), size=factor(mysize),
                              alpha=factor(mysize))) + 
  geom_path() + 
  scale_colour_manual(values=c("#d7191c", "black")) + 
  scale_size_manual(values=c(0.6,1.6)) + 
  scale_alpha_discrete(range=c(0.3,1)) + 
  geom_line(data=LAMBDA[LAMBDA$variable=="lambda",], 
            aes(x=survtime, y=value, group=variable), colour="black", size=1.5) + 
  facet_grid(estimation ~ data_setting, scales="free_x") +
  scale_x_continuous(breaks = seq(0, 120, 15)) +
  labs(y = expression(eta[lambda]*"(t)"), x = "survival time") + 
  theme_bw() +
  theme(legend.position="bottom", legend.title=element_blank(),
        axis.text.x = element_text(size=14)) 


### plot alpha
pa <- ggplot(data=ALPHA, aes(x=survtime, y=value, group=variable,
                             colour=factor(mysize), size=factor(mysize),
                             alpha=factor(mysize))) + 
  geom_path() + 
  scale_colour_manual(values=c("#2b83ba", "black")) + 
  scale_size_manual(values=c(0.6,1.6)) + 
  scale_alpha_discrete(range=c(0.3,1)) + 
  geom_line(data=ALPHA[ALPHA$variable=="alpha",], 
            aes(x=survtime, y=value, group=variable), colour="black", size=1.5) + 
  facet_grid(estimation ~ data_setting, scales="free_x") +
  scale_x_continuous(breaks = seq(0, 120, 15)) +
  scale_y_continuous(limits = c(-5, 4)) + 
  labs(y = expression(eta[alpha]*"(t)"), x = "survival time") + 
  theme_bw() +
  theme(legend.position="bottom", legend.title=element_blank(),
        axis.text.x = element_text(size=14)) 

grid.arrange(pl, pa, layout_matrix=matrix(c(1,2), ncol=2, byrow=TRUE))

pdf(paste0(fig_dir, "sim2_alpha_lambda.pdf"), width=12)
grid.arrange(pl, pa, layout_matrix=matrix(c(1,2), ncol=2, byrow=TRUE))
dev.off()

